NLO QCD corrections to tW' and tZ' production in forward-backward asymmetry models

We consider Z' and W' models recently proposed to explain the top forward-backward asymmetry at the Tevatron. We present the next-to-leading order QCD corrections to associated production of such vector bosons together with top quarks at the Large Hadron Collider, for centre-of-mass energies of 7 and 8 TeV. The corrections are significant, modifying the total production cross-section by 30-50%. We consider the effects of the corrections on the top and vector-boson kinematics. The results are directly applicable to current experimental searches, for both the ATLAS and CMS collaborations.

==> python/XsecTools.py <==
import numpy as np

def MakeGraphs(xsecs,name):
    from ROOT import TGraphAsymmErrors, Double
    import string
    
    stat=TGraphAsymmErrors(len(xsecs))
    total=TGraphAsymmErrors(len(xsecs))
    i=1
    for xsec in xsecs:
        ax=Double(string.atof(xsec.description))
        ay=Double(xsec.Mean())
        adummy=Double(0.0)
        upperr= Double(xsec.StatError())
        downerr=Double(xsec.StatError())
        tupperr= Double((xsec.StatError()**2+xsec.UpperError()**2)**0.5)
        tdownerr=Double((xsec.StatError()**2+xsec.LowerError()**2)**0.5)
        stat.SetPointError(i,adummy,adummy,upperr,downerr)
        total.SetPointError(i,adummy,adummy,tupperr,tdownerr)
        stat.SetPoint(i,ax,ay)
        total.SetPoint(i,ax,ay)
        i=i+1


    return [stat,total]


class CrossSection(object):
    def __init__(self):
        self.values=[]
        self.staterror=0.0
        self.description="No Description"
    def AddValue(self,value):
        self.values.append(value)
        self.staterror=np.std(self.values)/(len(self.values)**0.5)
    def Mean(self):
        return np.mean(self.values)
    def StatError(self):
        return self.staterror
    def SetValueAndStatError(self,val,err):
        self.values=[val]
        self.staterror=err
    
class CrossSectionPDFErrors(CrossSection):
    def __init__(self):
        super(CrossSectionPDFErrors,self).__init__()
        self.ErrorTreatment="NONE"
#       error treament can be "MSTW08","NONE"        
        self.PDFSubsetCrossSections=[]
        self.UpError=None
        self.DownError=None
    def AddSubsetCrossSection(self,xs):
        self.PDFSubsetCrossSections.append(xs)
    def SetValueAndStatError(self,val,err):
        self.values=[val]
        self.staterror=err
    def UpperError(self):
        if self.UpError==None:
            self.UpError=0.0
            i=0
            while i < len(self.PDFSubsetCrossSections):
                big=max(self.PDFSubsetCrossSections[i].Mean(),self.PDFSubsetCrossSections[i+1].Mean())
 #               print big, max(0,big-self.Mean())
                self.UpError=self.UpError+max(0,big-self.Mean())**2
                i=i+2

            self.UpError=self.UpError**0.5
            return self.UpError
        else:
            return self.UpError

    def LowerError(self):
        if self.DownError==None:
            self.DownError=0.0
            i=0
            while i < len(self.PDFSubsetCrossSections):
                big=min(self.PDFSubsetCrossSections[i].Mean(),self.PDFSubsetCrossSections[i+1].Mean())
#                print big, min(0,big-self.Mean())
                self.DownError=self.DownError+max(0,self.Mean()-big)**2
                i=i+2
            self.DownError=self.DownError**0.5
            return self.DownError
        else:
            return self.DownError

    def AddedCrossSection(self,other):
        newxs=CrossSectionPDFErrors()
        newxs.SetValueAndStatError(self.Mean()+other.Mean(),(self.StatError()**2+other.StatError()**2)**0.5)
#        print "AddedCross:", (self.StatError()**2+other.StatError()**2)**0.5 , newxs.StatError(), newxs.staterr

        i=0
        while i < len(self.PDFSubsetCrossSections):
            merged=CrossSection()
            merged.SetValueAndStatError(self.PDFSubsetCrossSections[i].Mean()+other.PDFSubsetCrossSections[i].Mean(),(self.PDFSubsetCrossSections[i].StatError()**2+other.PDFSubsetCrossSections[i].StatError()**2)**0.5)
            newxs.AddSubsetCrossSection(merged)
            i=i+1
        return newxs
    def CrossSectionRatio(self,other):
        newxs=CrossSectionPDFErrors()
        newxs.SetValueAndStatError(self.Mean()/other.Mean(),(self.StatError()**2/(other.Mean()**2)+(other.StatError()**2)*self.Mean()**2/(other.Mean())**4)**0.5)
        i=0
        while i < len(self.PDFSubsetCrossSections):
            merged=CrossSection()
            merged.SetValueAndStatError(self.PDFSubsetCrossSections[i].Mean()/other.PDFSubsetCrossSections[i].Mean(),(self.PDFSubsetCrossSections[i].StatError()**2/(other.PDFSubsetCrossSections[i].Mean()**2)+(other.PDFSubsetCrossSections[i].StatError()**2)*self.PDFSubsetCrossSections[i].Mean()**2/(other.PDFSubsetCrossSections[i].Mean())**4)**0.5)
            newxs.AddSubsetCrossSection(merged)
            i=i+1
        return newxs
    def CrossSectionAsymmetry(self,other):
        newxs=CrossSectionPDFErrors()

        a   = self.Mean();
        b   = other.Mean();
        bot = a+b;
        da=self.StatError()
        db=other.StatError()
        c2=1.0
        dc2=0.0
        totasymerror= 2*((a*a*c2*c2*db*db + c2*c2*b*b*da*da+a*a*b*b*dc2*dc2)**0.5)/(bot*bot)
        newxs.SetValueAndStatError((a-b)/(a+b),totasymerror)
        i=0
        while i < len(self.PDFSubsetCrossSections):
            merged=CrossSection()
            a   = self.PDFSubsetCrossSections[i].Mean();
            b   = other.PDFSubsetCrossSections[i].Mean();
            bot = a+b;
            da=self.PDFSubsetCrossSections[i].StatError()
            db=other.PDFSubsetCrossSections[i].StatError()
            c2=1.0
            dc2=0.0
            totasymerror= 2*((a*a*c2*c2*db*db + c2*c2*b*b*da*da+a*a*b*b*dc2*dc2)**0.5)/(bot*bot)
            merged.SetValueAndStatError((a-b)/(a+b),totasymerror)
            newxs.AddSubsetCrossSection(merged)
            i=i+1
        return newxs


    def PDFCorrelations(self,other):
        i=0
        asum=0.0
        sumerrx=0.0
        sumerry=0.0
        while i < len(self.PDFSubsetCrossSections):
            asum=asum+(self.PDFSubsetCrossSections[i].Mean()-self.PDFSubsetCrossSections[i+1].Mean())*(other.PDFSubsetCrossSections[i].Mean()-other.PDFSubsetCrossSections[i+1].Mean())
            sumerrx=sumerrx+(self.PDFSubsetCrossSections[i].Mean()-self.PDFSubsetCrossSections[i+1].Mean())**2
            sumerry=sumerry+(other.PDFSubsetCrossSections[i].Mean()-other.PDFSubsetCrossSections[i+1].Mean())**2
            i=i+2

        sumerrx=0.5*(sumerrx**0.5)
        sumerry=0.5*(sumerry**0.5)
        asum=asum/(4*(sumerrx*sumerry))
        print "Cos Phi:", asum
        print "Delta X", sumerrx
        print "Delta Y:", sumerry
        return 1


class CrossSectionPDFScaleErrors(CrossSectionPDFErrors):
    def __init__(self):
        super(CrossSectionPDFScaleErrors,self).__init__()
        self.ScaleCrossSections=[]
        self.UpScaleError=None
        self.DownScaleError=None
    def AddScaleCrossSection(self,xs):
        self.ScaleCrossSections.append(xs)
    def UpperScaleError(self):
        self.UpScaleError=0.0
        i=0
        while i < len(self.ScaleCrossSections):
            self.UpScaleError=max(self.ScaleCrossSections[i].Mean()-self.Mean(),self.UpScaleError)
            i=i+1
        return self.UpScaleError

    def LowerScaleError(self):
        self.DownScaleError=0.0
        i=0
        while i < len(self.ScaleCrossSections):
            self.DownScaleError=max(-self.ScaleCrossSections[i].Mean()+self.Mean(),self.DownScaleError)
            i=i+1
        return self.DownScaleError




==> python/multi-sub.py <==
#!/usr/bin/python
import sys,os,string, lhapdf
import subtools as sub

if (len(sys.argv)<9):
    print "multi-sub, usage: \n multi-sub <process, (tZp or tWp)> <mass1,mass2,mass3,....> <pdfset1,pdfset2,> <order (nlo,born) available> <error_sets (0 or 1)> <scale_uncertainty (0 or 1)> <batch (0 or 1)> <calls ,use .ge. 10000> "
    print "Example: ./multi-sub.py tZp 200,300,400,500,600,700,800,900,1000 MSTW2008lo68cl.LHgrid,cteq6ll.LHpdf born 0 0 1 10000"
    sys.exit(0)

rundir="run_dir"
topmass="0.17200E+03"

process = sys.argv[1]
mass_string=sys.argv[2]
pdf_string=sys.argv[3]
order=sys.argv[4]
errors=string.atoi(sys.argv[5])
scale=string.atoi(sys.argv[6])
batch=string.atoi(sys.argv[7])
nweights=sys.argv[8]

masses=string.split(mass_string,",")
pdfs=string.split(pdf_string,",")




print "Selected ", order +" calculation of: "+ process + " with " + nweights + " calls"

print "masses", masses
print "PDFs:" , pdfs


nerrorsets={}
if (errors>0):
    print "Running error sets"
    for pdf in pdfs:
        lhapdf.initPDFSetByName(1,pdf)
        lhapdf.usePDFMember(1,0)
        nerrorsets[pdf]=lhapdf.numberPDF()
    print nerrorsets
    
directories=[]
# prepare directories
print "preparing directories"

for mass in masses:
    for pdf in pdfs:
        directories.append(sub.prepare_dir(process, mass,pdf,0,order,rundir,topmass,nweights))
        if (scale==1):
            directories.append(sub.prepare_dir(process, mass,pdf,0,order,rundir,topmass,nweights,0.5,0.5))
            directories.append(sub.prepare_dir(process, mass,pdf,0,order,rundir,topmass,nweights,0.5,1.0))
            directories.append(sub.prepare_dir(process, mass,pdf,0,order,rundir,topmass,nweights,0.5,2.0))
            directories.append(sub.prepare_dir(process, mass,pdf,0,order,rundir,topmass,nweights,1.0,0.5))
            directories.append(sub.prepare_dir(process, mass,pdf,0,order,rundir,topmass,nweights,1.0,2.0))
            directories.append(sub.prepare_dir(process, mass,pdf,0,order,rundir,topmass,nweights,2.0,0.5))
            directories.append(sub.prepare_dir(process, mass,pdf,0,order,rundir,topmass,nweights,2.0,1.0))
            directories.append(sub.prepare_dir(process, mass,pdf,0,order,rundir,topmass,nweights,2.0,2.0))
        if (errors==1 and nerrorsets>1):
            iset=1
            while iset< nerrorsets[pdf]+1 :
                directories.append(sub.prepare_dir(process, mass,pdf,iset,order,rundir,topmass,nweights))
                iset=iset+1
print "directories ready"

if (batch>0):
    sendscript=open("submit.sh","w")
    sendscript.write("#!/bin/zsh\n")
    startdir=os.popen("pwd",'r').readlines()[0][:-1]
    for dir in directories:
        scriptname= string.split(dir,"/")[-1]+".sh"
        file=open(scriptname,"w")
        file.write("#!/bin/zsh\n")
        file.write("source ~/.zshrc\n")
        file.write("env\n")
        file.write("cd "+ startdir+"/"+dir+"\n")
        if (process=="tWp"):
            cmd2 = "./nloaWt.com > multi-sub.log"
        else:
            cmd2 = "./nloaZt.com > multi-sub.log\n"
        file.write(cmd2+"\n")
        file.close()
        os.popen("chmod 755 "+scriptname)
#        print "ENVIRONMENT",
#        print os.popen("env",'r').readlines()
#        print ("/bin/zsh qsub "+scriptname)
#        print os.popen("source /home/ferrando/.zshrc ;/usr/bin/qsub "+scriptname).readlines()
        sendscript.write("/usr/bin/qsub "+scriptname+"\n")
    sendscript.close()
    print "Ready to submit scripts"
    os.popen("chmod 755 submit.sh")
    print os.popen("./submit.sh","r").readlines()
else:
    print "running in series"
    startdir=os.popen("pwd",'r').readlines()[0][:-1]
    for dir in directories:
        print dir
        cmd1="cd " + dir
        cmd2=""
        if (process=="tWp"):
            cmd2 = "./nloaWt.com > multi-sub.log"
        else:
            cmd2 = "./nloaZt.com > multi-sub.log"
        cmd3= "cd " + startdir
        os.popen(cmd1,'r')
        os.popen(cmd2,'r')
        os.popen(cmd3,'r')
    



==> python/subtools.py <==
def make_nloaWt(m_process, m_mass,m_pdf,m_errors,m_order,m_dir,m_topmass,m_nevents,m_scale1,m_scale2):
    import os,string
    if (m_order=="nlo"):
        ord="0"
    else:
        ord="1"
    file=open(m_dir+"/nloaWt.com","w")
    file.write("#!/bin/zsh\n")
    file.write("./EXCLWT3 << \"END\"\n")
    file.write("\n")
    file.write("\'lam1\'  ! prefix for BASES files\n")
    file.write("'p   '  'p   '                   ! hadron types \n")
    file.write("'LHAPDF'  "+str(string.atoi(pdf_map(m_pdf))+m_errors)+"                      ! PDF group and id number\n")
    file.write("-.1000E+01                       ! Lambda_5, < 0 for default\n")
    file.write("'MS'                             ! scheme\n")
    file.write("-2030                           ! 0/1/4 -> t+tb/tb/t\n")
    file.write(m_topmass+"                       ! M_top\n")
    my_mass=string.atof(m_mass)
    mass_string= "%5E" % my_mass
    file.write(mass_string+"                       ! M_W\n")
    scale_string1= "%5E" %m_scale1
    scale_string2= "%5E" %m_scale2
    file.write("0.7000E+04 "+scale_string1+" "+scale_string2+" ! Ecm, muf/mu0, mur/mu0 \n")
    file.write("0.2000E-05  0.5000E-05          ! ac1,ac2 \n")
    file.write(" 0.5000E+02                       ! ptveto[mu_F]\n")
    file.write("0                         ! 0=subt, 1=zeta subt \n")
    file.write("0.1000E+01 0.2000E+01 0.2000E+01 ! xicut,deltaI,deltaO\n")
    file.write("0                         ! 0=y, 1=k_3 preserved\n")
    file.write("0                         ! 0=running, 1=fixed alpha_EM\n")
    file.write("0                               ! 1=gg, 2=qq, 3=qg, 0=all\n")
    file.write("0                              ! 1=no prc/w ttb, 0=all, 2=MCFM-like\n")
    file.write(ord+"                              ! 0=NLO, 1=Born\n")
    file.write("20  60                    ! itmx1,itmx2\n")
    file.write(m_nevents+"                       ! # of calls for base\n")
    file.write("\"END\"\n")
    file.close()
    os.popen("chmod 755 "+m_dir+"/nloaWt.com")

def make_nloaZt(m_process, m_mass,m_pdf,m_errors,m_order,m_dir,m_topmass,m_nevents,m_scale1,m_scale2):
    import os,string
    if (m_order=="nlo"):
        ord="0"
    else:
        ord="1"
    file=open(m_dir+"/nloaZt.com","w")
    file.write("#!/bin/zsh\n")
    file.write("./EXCLZT3 << \"END\"\n")
    file.write("\n")
    file.write("\'lam1\'  ! prefix for BASES files\n")
    file.write("'p   '  'p   '                   ! hadron types \n")
    file.write("'LHAPDF'  "+str(string.atoi(pdf_map(m_pdf))+m_errors)+"                      ! PDF group and id number\n")
    file.write("-.1000E+01                       ! Lambda_5, < 0 for default\n")
    file.write("'MS'                             ! scheme\n")
    file.write("-2030                           ! 0/1/4 -> t+tb/tb/t\n")
    file.write(m_topmass+"                       ! M_top\n")
    my_mass=string.atof(m_mass)
    mass_string= "%5E" % my_mass
    file.write(mass_string+"                       ! M_W\n")
    scale_string1= "%5E" %m_scale1
    scale_string2= "%5E" %m_scale2
    file.write("0.7000E+04 "+scale_string1+" "+scale_string2+" ! Ecm, muf/mu0, mur/mu0 \n")
    file.write("0.2000E-05  0.5000E-05          ! ac1,ac2 \n")
    file.write(" 0.5000E+02                       ! ptveto[mu_F]\n")
    file.write("0                         ! 0=subt, 1=zeta subt \n")
    file.write("0.1000E+01 0.2000E+01 0.2000E+01 ! xicut,deltaI,deltaO\n")
    file.write("0                         ! 0=y, 1=k_3 preserved\n")
    file.write("0                         ! 0=running, 1=fixed alpha_EM\n")
    file.write("0                               ! 1=gg, 2=qq, 3=qg, 0=all\n")
    file.write("0                              ! 1=no prc/w ttb, 0=all, 2=MCFM-like\n")
    file.write(ord+"                              ! 0=NLO, 1=Born\n")
    file.write("20  60                    ! itmx1,itmx2\n")
    file.write(m_nevents+"                       ! # of calls for base\n")
    file.write("\"END\"\n")
    file.close()
    os.popen("chmod 755 "+m_dir+"/nloaZt.com")
    
def prepare_dir(m_process, m_mass,m_pdf,m_errors,m_order,m_rundir,m_topmass,m_nevents,scale1=1.0,scale2=1.0):
    import string,os
    mydir=os.popen("pwd",'r').readlines()[0][:-1]
    basedir=""
    if m_errors==0:
        basedir = m_rundir +"/" + m_process + "-" + m_mass + "-" + string.split(m_pdf,".")[0] + "-"+m_order + "-nom"
    else :
        basedir = m_rundir +"/" + m_process + "-" + m_mass + "-" + string.split(m_pdf,".")[0] + "-"+m_order + "-set"+str(m_errors)
    if (scale1-1.0)**2 > 0.01 or (scale2-1.0)**2 > 0.01:
        basedir = m_rundir +"/" + m_process + "-" + m_mass + "-" + string.split(m_pdf,".")[0] + "-"+m_order + "-scale"+str(int(1000*scale1+10*scale2))
    mkcmd = "mkdir " + basedir
    os.popen(mkcmd)
    files=["EXCLWT3","EXCLZT3"]
    for file in files:
        lncmd = "cd " + basedir + "; " + "ln -s " +mydir + "/" + file +" . " + "; cd " + mydir
        os.popen(lncmd)
    if (m_process=="tWp"):
        make_nloaWt(m_process, m_mass,m_pdf,m_errors,m_order,basedir,m_topmass,m_nevents,scale1,scale2)
    else:
        make_nloaZt(m_process, m_mass,m_pdf,m_errors,m_order,basedir,m_topmass,m_nevents,scale1,scale2)
    return basedir

def pdf_map(m_pdf):
    pdf={"MSTW2008nlo68cl.LHgrid":"21100","MSTW2008NLO68cl.LHgrid":"21100","cteq6ll.LHpdf":"10042","MSTW2008LO68cl.LHgrid":"21000","CT10.LHgrid":"10800","MSTW2008lo68cl.LHgrid":"21000"}
    return pdf[m_pdf]

        


==> python/tablemaker.py <==
#!/usr/bin/python
import sys,os,string, lhapdf
import subtools as sub
import tablemakertools as tmtools
from optparse import OptionParser
import XsecTools as xst

parser = OptionParser()


parser.add_option('-o', '--outputFile', dest='out_file', help='output file for tex output ', metavar='FILE', default='tZp-table.tex')
parser.add_option('-O', '--Order', dest='calc_order', help='ORDER of Calculation (born,nlo) available ', metavar='ORDER', default='born')
parser.add_option('-P', '--PDF', dest='pdf_choice', help='comma separated list of PDFs ', metavar='PDF LIST', default='MSTW2008lo68cl')
parser.add_option('-p', '--pdf_uncertainties ', dest='pdf_errors', help='comma separated list of whether to calculate PDF uncertainties', metavar='BOOL LIST', default='False')
parser.add_option('-s', '--scale_uncertainties ', dest='scale_errors', help='comma separated list of whether to calculate Scale uncertainties', metavar='BOOL LIST', default='False')
parser.add_option('-m', '--masses ', dest='masses', help='comma separated list of masses', metavar='FLOAT LIST', default='200')
parser.add_option('-V', '--Vector', dest='process', help='process (tZp,tWp) available', metavar='PROCESS', default='tZp')

(options, args) = parser.parse_args()

print "Running tablemaker.py with the following arguments: "

print parser.parse_args()

my_file=open(options.out_file,'w')

masslist=string.split(options.masses,",")
pdflist=string.split(options.pdf_choice,",")




tmtools.write_header(pdflist,options.calc_order,my_file,options.process)

for mass in masslist:
    tmtools.write_row(my_file,mass,pdflist,options.calc_order,options.process,options.pdf_errors,options.scale_errors)

tmtools.write_footer(my_file)

my_file.close()










==> python/tablemakertools.py <==
def calcols(pdfs):
    return 1+len(pdfs)

def write_header(pdfs, order, file, process):
    ncols=calcols(pdfs)
    procstring="tZ'"
    partstring="Z'"
    pdfstring={'MSTW2008lo68cl': "MSTW\\ 2008\\ LO","cteq6ll":"CTEQ6L1","CT10":"CT10","MSTW2008nlo68cl":"MSTW\\ 2008\\ NLO"}
    if process=='tWp':
        procstring="$tW'$"
        partstring="W'"
    colstring="|c||"
    i=1
    while i<ncols:
        colstring=colstring+"c|"
        i=i+1
    file.write("\\begin{tabular}{"+colstring+"}\n")
    file.write("\\hline\n")
    rowstring="M("+partstring+")\\,(GeV) "

    for pdf in pdfs:
        rowstring=rowstring+("& $\\sigma^{\\mathrm{" + pdfstring[pdf] + "}}_{\\mathrm{"+order+"}} ("+procstring+")$\\,(pb)")
    file.write(rowstring+"\\\\ \n")
    file.write("\\hline \n")


def write_row(file,my_mass, pdfs,order,process,pdferrors,scale_errors):
    import os,string
    ncols = calcols(pdfs)
    rowstring= my_mass + " "
    i=1
    while i < ncols:
        command= "grep integral run_dir/"+process+"-"+my_mass+"-"+pdfs[i-1]+"-"+order+"-"+"nom/multi-sub.log | grep -v evaluation |grep -v '|' | grep -v ariables"
        out= os.popen(command,"r").readlines()[0]
        sigma=string.split(out)[2]
        rowstring=rowstring+"& "+ "%5.4f" % string.atof(sigma)
        nerrorsets=0.0
        if i>len(pdferrors):
            pdferrors.append('False') # protects against forgetting the default
        if i>len(scale_errors):
            scale_errors.append('False') # protects against forgetting the default
        import XsecTools as xst
        my_sig=xst.CrossSectionPDFScaleErrors()
        my_sig.SetValueAndStatError(string.atof(sigma),0.0)

            
        if string.split(scale_errors,',')[i-1]=='True':
            print "Calculating scale uncertainties for ", pdfs[i-1]
            errcommand= "grep integral run_dir/"+process+"-"+my_mass+"-"+pdfs[i-1]+"-"+order+"-"+"scale*/multi-sub.log | grep -v evaluation |grep -v  '|' | grep -v ariables"
            for line in os.popen(errcommand,'r').readlines():
                val=string.split(line)[3]
                print string.split(line)[0], val
                tempxs=xst.CrossSection()
                tempxs.SetValueAndStatError(string.atof(val),0.0)
                my_sig.AddScaleCrossSection(tempxs)
            rowstring= rowstring + " $^{+%5.4f}" % float(my_sig.UpperScaleError()) +"_{-%5.4f}$" % float(my_sig.LowerScaleError()) +  " (Scale)"
                
        if string.split(pdferrors,',')[i-1]=='True':
            
            print "Calculating PDF uncertainties for ", pdfs[i-1]
            import lhapdf
            if (pdfs[i-1]=='cteq6ll'):
                lhapdf.initPDFSetByName(1,pdfs[i-1]+".LHpdf")
            else:
                lhapdf.initPDFSetByName(1,pdfs[i-1]+".LHgrid")
            lhapdf.usePDFMember(1,0)
            nerrorsets=lhapdf.numberPDF()
            if nerrorsets <2:
                print "No Error sets for", pdfs[i-1]  # no need to do anything
            if nerrorsets>1:
                j=1
                while j<nerrorsets+1:
                    errcommand= "grep integral run_dir/"+process+"-"+my_mass+"-"+pdfs[i-1]+"-"+order+"-"+"set"+str(j)+"/multi-sub.log | grep -v evaluation |grep -v  '|' | grep -v ariables"
                    errout= os.popen(errcommand,"r").readlines()[0]
                    errsigma=string.split(errout)[2]
                    tempxs=xst.CrossSection()
                    tempxs.SetValueAndStatError(string.atof(errsigma),0.0)
                    my_sig.AddSubsetCrossSection(tempxs)
                    j=j+1
                rowstring= rowstring + " $^{+%5.4f}" % float(my_sig.UpperError()) +"_{-%5.4f}$" % float(my_sig.LowerError()) +  " (PDF)"
        i=i+1
        
    file.write(rowstring+"\\\\ \n")

def write_footer(file):
    file.write("\\hline \n")
    file.write("\\end{tabular} \n")


==> wprime.sh <==
#!/bin/zsh
pdflatex wprime.tex
bibtex wprime
pdflatex wprime.tex
pdflatex wprime.tex
#bibtex wprime.tex
#pdflatex wprime.tex

